A Resilient and Accessible Distribution-Preserving Watermark for Large Language Models

Watermarking techniques offer a promising way to identify machine-generated content via embedding covert information into the contents generated from language models. A challenge in the domain lies in preserving the distribution of original generated content after watermarking. Our research extends and improves upon existing watermarking framework, placing emphasis on the importance of a \textbf{Di}stribution-\textbf{P}reserving (DiP) watermark. Contrary to the current strategies, our proposed DiPmark simultaneously preserves the original token distribution during watermarking (distribution-preserving), is detectable without access to the language model API and prompts (accessible), and is provably robust to moderate changes of tokens (resilient). DiPmark operates by selecting a random set of tokens prior to the generation of a word, then modifying the token distribution through a distribution-preserving reweight function to enhance the probability of these selected tokens during the sampling process. Extensive empirical evaluation on various language models and tasks demonstrates our approach's distribution-preserving property, accessibility, and resilience, making it a effective solution for watermarking tasks that demand impeccable quality preservation.

==> figures/dipmark.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import torch
from torch import FloatTensor, LongTensor
from torch.nn import functional as F

from . import AbstractWatermarkCode, AbstractReweight, AbstractScore


class Dipmark_WatermarkCode(AbstractWatermarkCode):
    def __init__(self, shuffle: LongTensor):
        self.shuffle = shuffle
        self.unshuffle = torch.argsort(shuffle, dim=-1)

    @classmethod
    def from_random(
        cls,
        rng: torch.Generator | list[torch.Generator],
        vocab_size: int,
    ):
        if isinstance(rng, list):
            batch_size = len(rng)
            shuffle = torch.stack(
                [
                    torch.randperm(vocab_size, generator=rng[i], device=rng[i].device)
                    for i in range(batch_size)
                ]
            )
        else:
            shuffle = torch.randperm(vocab_size, generator=rng, device=rng.device)
        return cls(shuffle)


class Dip_Reweight(AbstractReweight):
    watermark_code_type = Dipmark_WatermarkCode

    def __init__(self, alpha: float):
        self.alpha = alpha

    def __repr__(self):

        return f"Dip_Reweight(alpha={self.alpha})"

    def reweight_logits(
        self, code: AbstractWatermarkCode, p_logits: FloatTensor
    ) -> FloatTensor:
        """
        dip-reweight
        """
        # s_ means shuffled
        s_p_logits = torch.gather(p_logits, -1, code.shuffle)
        s_log_cumsum = torch.logcumsumexp(s_p_logits, dim=-1)
        # normalize the log_cumsum to force the last element to be 0
        s_log_cumsum = s_log_cumsum - s_log_cumsum[..., -1:]
        s_cumsum = torch.exp(s_log_cumsum)
        s_p = F.softmax(s_p_logits, dim=-1)

        #  _t = torch.cat([torch.zeros_like(s_cumsum[..., :1]), s_cumsum], dim=-1)
        boundary_1 = torch.argmax((s_cumsum > self.alpha).to(torch.int), dim=-1, keepdim=True)
        p_boundary_1 = torch.gather(s_p, -1, boundary_1)
        portion_in_right_1 = (torch.gather(s_cumsum, -1, boundary_1) - self.alpha) / p_boundary_1
        portion_in_right_1 = torch.clamp(portion_in_right_1, 0, 1)
        s_all_portion_in_right_1 = (s_cumsum > self.alpha).type_as(p_logits)
        s_all_portion_in_right_1.scatter_(-1, boundary_1, portion_in_right_1)

        boundary_2 = torch.argmax((s_cumsum > (1-self.alpha)).to(torch.int), dim=-1, keepdim=True)
        p_boundary_2 = torch.gather(s_p, -1, boundary_2)
        portion_in_right_2 = (torch.gather(s_cumsum, -1, boundary_2) - (1-self.alpha)) / p_boundary_2
        portion_in_right_2 = torch.clamp(portion_in_right_2, 0, 1)
        s_all_portion_in_right_2 = (s_cumsum > (1-self.alpha)).type_as(p_logits)
        s_all_portion_in_right_2.scatter_(-1, boundary_2, portion_in_right_2)

        s_all_portion_in_right = s_all_portion_in_right_2/2 + s_all_portion_in_right_1/2
        s_shift_logits = torch.log(s_all_portion_in_right)
        shift_logits = torch.gather(s_shift_logits, -1, code.unshuffle)
        return p_logits + shift_logits
        
